Fast Low-parameter Video Activity Localization in Collaborative Learning Environments

Research on video activity detection has primarily focused on identifying well-defined human activities in short video segments. The majority of the research on video activity recognition is focused on the development of large parameter systems that require training on large video datasets. This paper develops a low-parameter, modular system with rapid inferencing capabilities that can be trained entirely on limited datasets without requiring transfer learning from large-parameter systems. The system can accurately detect and associate specific activities with the students who perform the activities in real-life classroom videos. Additionally, the paper develops an interactive web-based application to visualize human activity maps over long real-life classroom videos.

==> pgf_plots/inference_speed.py <==
import matplotlib
import numpy as np
import matplotlib.pyplot as plt

matplotlib.use("pgf")
matplotlib.rcParams.update({
    "pgf.texsystem": "pdflatex",
    'font.family': 'serif',
    'font.size' : 11,
    'text.usetex': True,
    'pgf.rcfonts': False,
})


inf_batch_size = [1, 2, 4, 8, 16, 32]
i3d = [2, 3, np.NaN, np.NaN, np.NaN, np.NaN]
sf = [2, 3, np.NaN, np.NaN, np.NaN, np.NaN]
tsm = [37, 59, 110, 118, 102, 90]
tsn = [4, 4, 4, np.NaN, np.NaN, np.NaN]
ours = [17, 30, 61, 110, 154, 118]

fig, ax = plt.subplots()


ax.plot(inf_batch_size, ours, c="blue", marker= 'D')

ax.set_xlabel('Number of activity video proposal samples in a batch')
ax.set_ylabel('Inference speed')

# Annotating the best batch size
arrow_x = 16
arrow_y = 154
ax.annotate('Best inference batch size is 16', xy=(arrow_x, arrow_y), xytext=(arrow_x, arrow_y+30),
            arrowprops=dict(facecolor='black', linewidth=0.5), fontsize=12, ha='center')

# Legend
ax.legend(['Ours-opt'], frameon=True, edgecolor='black', facecolor='white', loc='lower right')

# X ticks
ax.set_xticks([1, 2, 4, 8, 16, 32], ['1', '2', '4', '8', '16', '32'])

# Y ticks
ax.set_yticks([40, 80, 120, 160, 200])
ax.set_yticklabels(['$40\\times$', '$80\\times$', '$120\\times$', '$160\\times$', '$200\\times$'])


# Tweak spacing to prevent clipping of ylabel
fig.tight_layout()
fig.set_size_inches(5,3.5)
plt.savefig('inference_speed_per_batch_size.pgf')

